No Distillation Needed: Single-Pass Real-Time Talking Heads via Acausal Noise Shaping

Audio-driven facial animation underpins real-time avatars, telepresence, and embodied virtual agents. And it must run online: each frame emitted from audio observed up to the current time, at interactive rates. Recent progress is dominated by diffusion models, which need many network evaluations per sample and are therefore a poor fit for streaming. We argue the cost is unnecessary in this domain. Audio-conditioned facial motion occupies a comparatively low-dimensional manifold, a regime where a single-pass GAN suffices. The obstacle is not capacity but stochastic structure. We show that a causal, time-invariant generator driven by i.i.d. noise cannot suppress its output spectrum over a band without collapsing its per-step innovation. We proposed FaceGAN, which dissolved the limitation by shaping the noise pathway acausally. Because the driving noise is synthetic, its future can be sampled now, so the audio-to-expression path stays causal, and the model supports fully causal operation. FaceGAN emits expression and head pose in a single forward pass per frame and matches or outperforms state-of-art approaches in generation quality. Being feed-forward with bounded attention windows, it generates indefinitely without drift.

==> code/build_figures.py <==
#!/usr/bin/env python3
"""Build FaceGAN figure artifacts from code/*.html (source of truth).

Each code/<name>.html embeds one inline <svg>; the build extracts it verbatim
to figures/<name>.svg and renders the paper-ready artifact:

  teaser.html         -> teaser.svg + teaser.png (2400px wide, for main.tex)
  causal_network.html -> causal_network.svg + causal_network.pdf (vector)

Usage:  python3 code/build_figures.py   (from the repo root)
Requires rsvg-convert (brew install librsvg).
"""
import re
import shutil
import subprocess
import sys
from pathlib import Path

REPO = Path(__file__).resolve().parent.parent

# html name -> (svg name, [(format, output name, extra args)])
FIGURES = {
    "teaser.html": ("teaser.svg", [("png", "teaser.png", ["-w", "2400"])]),
    "causal_network.html": (
        "causal_network.svg",
        [("pdf", "causal_network.pdf", [])],
    ),
}

# Direct SVG sources (self-contained, no HTML shell): svg name -> output png.
# These are composed externally (photo contact sheets) and committed as SVG.
SVG_SOURCES = {
    "phoneme_articulation.svg": ("phoneme_articulation.png", ["-w", "1200"]),
    "headpose_comparison.svg": ("headpose_comparison.png", ["-w", "1200"]),
}

# Vector sources: svg name -> output pdf (selectable text for the paper).
PDF_SOURCES = {
    "teaser_preview.svg": "teaser_preview.pdf",
}

# System-overview crop of the teaser: (html name, svg name, pdf name,
# (x, y, w, h)). The crop keeps the top panel (SVG x 40-2360, y 110-584);
# the comparison panels below (y 620+) are excluded and side margins trimmed
# so the figure fills the text width edge to edge.
SYSTEM_CROP = ("teaser.html", "system.svg", "system.pdf", (40, 110, 2320, 494))


def extract_svg(html_path):
    src = html_path.read_text()
    # Match '<svg ' (with attributes) so prose mentions of '<svg>' can't match.
    start = src.find("<svg ")
    end = src.find("</svg>")
    if start < 0 or end < 0 or end < start:
        sys.exit(f"no inline <svg ...>...</svg> found in {html_path}")
    return src[start : end + len("</svg>")]


def main():
    rsvg = shutil.which("rsvg-convert")
    if not rsvg:
        sys.exit("rsvg-convert not found (brew install librsvg)")
    for html_name, (svg_name, outputs) in FIGURES.items():
        html_path = REPO / "code" / html_name
        if not html_path.exists():
            sys.exit(f"missing source {html_path}")
        svg_path = REPO / "figures" / svg_name
        svg_path.write_text(extract_svg(html_path))
        print("wrote", svg_path, svg_path.stat().st_size, "bytes", flush=True)
        for fmt, out_name, extra in outputs:
            out_path = REPO / "figures" / out_name
            subprocess.run(
                [rsvg, "-f", fmt, *extra, "-o", str(out_path), str(svg_path)],
                check=True,
                capture_output=True,
                text=True,
                timeout=120,
            )
            print("wrote", out_path, out_path.stat().st_size, "bytes", flush=True)
    for svg_name, (out_name, extra) in SVG_SOURCES.items():
        svg_path = REPO / "code" / svg_name
        if not svg_path.exists():
            sys.exit(f"missing source {svg_path}")
        out_path = REPO / "figures" / out_name
        subprocess.run(
            [rsvg, "-f", "png", *extra, "-o", str(out_path), str(svg_path)],
            check=True,
            capture_output=True,
            text=True,
            timeout=300,
        )
        print("wrote", out_path, out_path.stat().st_size, "bytes", flush=True)
    for svg_name, out_name in PDF_SOURCES.items():
        svg_path = REPO / "code" / svg_name
        if not svg_path.exists():
            sys.exit(f"missing source {svg_path}")
        out_path = REPO / "figures" / out_name
        subprocess.run(
            [rsvg, "-f", "pdf", "-o", str(out_path), str(svg_path)],
            check=True,
            capture_output=True,
            text=True,
            timeout=300,
        )
        print("wrote", out_path, out_path.stat().st_size, "bytes", flush=True)
    html_name, svg_name, out_name, crop = SYSTEM_CROP
    svg = extract_svg(REPO / "code" / html_name)
    root_end = svg.index(">")
    root, rest = svg[:root_end], svg[root_end:]
    m = re.search(r'viewBox="(\d+) (\d+) (\d+) (\d+)"', root)
    n = re.search(r'width="(\d+)"', root)
    if not m or not n:
        sys.exit("teaser svg root has no viewBox/width")
    x, y, w, h = (int(v) for v in m.groups())
    cx, cy, cw, ch = crop
    if not (x <= cx and y <= cy and cx + cw <= x + w and cy + ch <= y + h):
        sys.exit(f"crop box {crop} outside svg viewBox {(x, y, w, h)}")
    new_root = root.replace(
        f'viewBox="{x} {y} {w} {h}"', f'viewBox="{cx} {cy} {cw} {ch}"'
    ).replace(f'width="{n.group(1)}"', f'width="{cw}"', 1)
    new_root = re.sub(r'height="\d+"', f'height="{ch}"', new_root, count=1)
    if new_root == root:
        sys.exit("system crop: root tag rewrite failed")
    svg_path = REPO / "figures" / svg_name
    svg_path.write_text(new_root + rest)
    print("wrote", svg_path, svg_path.stat().st_size, "bytes", flush=True)
    out_path = REPO / "figures" / out_name
    subprocess.run(
        [rsvg, "-f", "pdf", "-o", str(out_path), str(svg_path)],
        check=True,
        capture_output=True,
        text=True,
        timeout=300,
    )
    print("wrote", out_path, out_path.stat().st_size, "bytes", flush=True)


if __name__ == "__main__":
    main()


==> figures/make_teaser.py <==
#!/usr/bin/env python3
"""Generate the FaceGAN teaser figure (standalone SVG -> PNG via headless Chrome).

Reproduce with:
    python3 make_teaser.py   # writes teaser.svg
    chrome --headless --window-size=2400,1350 --screenshot=teaser.png teaser.svg
"""
import math

W, H = 2400, 1350
FONT = "Helvetica, Arial, sans-serif"
INK = "#1A1A1A"
GRAY = "#5D6D7E"
LIGHT = "#909497"
RED = "#C0392B"
RED_BG = "#FDF2F2"
TEAL = "#0E7C6B"
TEAL_BG = "#EAF7F3"
PANEL_BG = "#F7F9F9"
PANEL_STROKE = "#D5DBDB"
BOX_FILL = "#FFFFFF"
BOX_STROKE = "#2C3E50"


def esc(s):
    return s.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def text(x, y, s, size, fill=INK, anchor="middle", bold=False, italic=False):
    w = "bold" if bold else "normal"
    st = "italic" if italic else "normal"
    return (
        f'<text x="{x}" y="{y}" font-family="{FONT}" font-size="{size}" '
        f'fill="{fill}" text-anchor="{anchor}" font-weight="{w}" font-style="{st}">'
        f"{esc(s)}</text>"
    )


def box(x, y, w, h, fill=BOX_FILL, stroke=BOX_STROKE, sw=2, rx=16):
    return (
        f'<rect x="{x}" y="{y}" width="{w}" height="{h}" rx="{rx}" '
        f'fill="{fill}" stroke="{stroke}" stroke-width="{sw}"/>'
    )


def arrow(x1, y1, x2, y2, color=BOX_STROKE, sw=4, size=16):
    ang = math.atan2(y2 - y1, x2 - x1)
    p1 = (x2 - size * math.cos(ang - 0.42), y2 - size * math.sin(ang - 0.42))
    p2 = (x2 - size * math.cos(ang + 0.42), y2 - size * math.sin(ang + 0.42))
    return (
        f'<line x1="{x1}" y1="{y1}" x2="{x2}" y2="{y2}" stroke="{color}" '
        f'stroke-width="{sw}" stroke-linecap="round"/>'
        f'<polygon points="{x2},{y2} {p1[0]:.1f},{p1[1]:.1f} {p2[0]:.1f},{p2[1]:.1f}" '
        f'fill="{color}"/>'
    )


def dbl_arrow(x1, y, x2, color, sw=4, size=15):
    return arrow(x1 + 2, y, x2, y, color, sw, size) + arrow(
        x2 - 2, y, x1, y, color, sw, size
    )


def polyline(pts, color, sw=5, dash=None, cap="round"):
    p = " ".join(f"{x:.1f},{y:.1f}" for x, y in pts)
    d = f' stroke-dasharray="{dash}"' if dash else ""
    return (
        f'<polyline points="{p}" fill="none" stroke="{color}" '
        f'stroke-width="{sw}" stroke-linecap="{cap}" stroke-linejoin="{cap}"{d}/>'
    )


def trace(fn, x0, x1, base, amp, n=400):
    return [
        (x0 + (x1 - x0) * i / (n - 1), base - amp * fn(i / (n - 1))) for i in range(n)
    ]


def target_fn(t):
    return math.sin(2 * math.pi * 1.5 * t + 0.5)


def smooth_fn(t):
    return target_fn(t) + 0.15 * math.sin(2 * math.pi * 3 * t + 1.2)


def jitter_fn(t):
    return (
        0.55 * target_fn(t)
        + 0.30 * math.sin(2 * math.pi * 13 * t + 1.0)
        + 0.12 * math.sin(2 * math.pi * 23 * t + 0.4)
    )


parts = []
parts.append(
    f'<svg xmlns="http://www.w3.org/2000/svg" width="{W}" height="{H}" '
    f'viewBox="0 0 {W} {H}">'
)
parts.append(f'<rect width="{W}" height="{H}" fill="white"/>')

# ---------- header ----------
parts.append(
    text(
        W / 2,
        74,
        "Streaming Audio-to-Expression with Latency-Free Acausal Noise Shaping",
        46,
        bold=True,
    )
)
parts.append(
    text(
        W / 2,
        120,
        "single forward pass  ·  zero audio lookahead  ·  no diffusion sampling",
        27,
        fill=GRAY,
    )
)

# ---------- row 1: system overview ----------
parts.append(box(40, 150, 2320, 430, fill=PANEL_BG, stroke=PANEL_STROKE, sw=2, rx=24))
parts.append(text(150, 196, "System overview", 28, fill=GRAY, bold=True, anchor="start"))

# main pipeline row (y 360..475)
SPEECH = (90, 360, 300, 115)
MIMI = (445, 360, 280, 115)
COND = (780, 360, 450, 115)
OUT = (1285, 360, 400, 115)
parts.append(box(*SPEECH))
# waveform bars inside speech box
sx, sy, sw_, sh_ = SPEECH
for i in range(56):
    frac = i / 55
    env = math.sin(math.pi * frac) ** 0.7
    hgt = 8 + env * (34 + 30 * abs(math.sin(i * 2.7) * math.cos(i * 0.9)))
    bx = sx + 14 + i * ((sw_ - 28) / 55)
    parts.append(
        f'<line x1="{bx:.1f}" y1="{sy + sh_ / 2 - hgt / 2:.1f}" '
        f'x2="{bx:.1f}" y2="{sy + sh_ / 2 + hgt / 2:.1f}" '
        f'stroke="{BOX_STROKE}" stroke-width="3" stroke-linecap="round"/>'
    )
parts.append(text(sx + sw_ / 2, sy + sh_ + 34, "speech", 26, fill=GRAY))
parts.append(box(*MIMI))
parts.append(text(MIMI[0] + MIMI[2] / 2, MIMI[1] + 48, "Mimi encoder", 30, bold=True))
parts.append(text(MIMI[0] + MIMI[2] / 2, MIMI[1] + 84, "(frozen)", 26, fill=GRAY))
parts.append(box(*COND))
parts.append(
    text(COND[0] + COND[2] / 2, COND[1] + 48, "Conditioning stack", 30, bold=True)
)
parts.append(
    text(
        COND[0] + COND[2] / 2,
        COND[1] + 84,
        "6 causal layers · window 64",
        26,
        fill=GRAY,
    )
)
parts.append(box(*OUT))
parts.append(
    text(OUT[0] + OUT[2] / 2, OUT[1] + 48, "Expression 128-D", 30, bold=True)
)
parts.append(
    text(OUT[0] + OUT[2] / 2, OUT[1] + 84, "+ head pose @ 25 Hz", 26, fill=GRAY)
)
my = 360 + 115 / 2
parts.append(arrow(395, my, 440, my))
parts.append(arrow(730, my, 775, my))
parts.append(arrow(1235, my, 1280, my))
main_labels_y = 360 + 115 + 34
parts.append(text(585, main_labels_y, "audio features", 26, fill=GRAY))
parts.append(text(1005, main_labels_y, "fused with performance prior", 26, fill=GRAY))

# badges on the right of row 1
for j, label in enumerate(["1 forward pass", "streaming · la = 0", "25 Hz real time"]):
    bx, by = 1740, 348 + j * 46
    parts.append(
        f'<rect x="{bx}" y="{by}" width="560" height="36" rx="18" '
        f'fill="#EAF2F8" stroke="#2E86C1" stroke-width="2"/>'
    )
    parts.append(text(bx + 280, by + 26, label, 25, fill="#1A5276"))

# noise branch (above main chain): the contribution
NOISE = (415, 205, 320, 105)
SHAPE = (780, 205, 450, 105)
parts.append(box(*NOISE))
parts.append(text(NOISE[0] + NOISE[2] / 2, NOISE[1] + 44, "Noise z ~ N(0, I)", 27, bold=True))
parts.append(
    text(NOISE[0] + NOISE[2] / 2, NOISE[1] + 78, "past + future sampled now", 23, fill=GRAY)
)
parts.append(box(*SHAPE, fill=TEAL_BG, stroke=TEAL, sw=3))
parts.append(
    text(SHAPE[0] + SHAPE[2] / 2, SHAPE[1] + 44, "Noise stack (ours)", 29, bold=True, fill=TEAL)
)
parts.append(
    text(
        SHAPE[0] + SHAPE[2] / 2,
        SHAPE[1] + 78,
        "2 bidirectional layers · acausal shaping",
        25,
        fill=TEAL,
    )
)
ny = 205 + 105 / 2
parts.append(arrow(740, ny, 775, ny, color=TEAL))
# merge arrow: shaping stack down into conditioning stack
parts.append(arrow(1005, 315, 1005, 355, color=TEAL))
parts.append(text(1024, 342, "temporally coherent prior", 24, fill=TEAL, italic=True, anchor="start"))
parts.append(
    text(
        1290,
        258,
        "synthetic noise: looking ahead costs no audio latency",
        25,
        fill=TEAL,
        anchor="start",
        italic=True,
    )
)
parts.append(
    text(
        W / 2 + 120,
        545,
        "The audio path stays strictly causal — future context enters only through synthetic noise.",
        25,
        fill=GRAY,
        italic=True,
    )
)

# ---------- row 2: why it matters ----------
def dots_row(x0, x1, y, n, color, r=9):
    return "".join(
        f'<circle cx="{x0 + (x1 - x0) * i / (n - 1):.1f}" cy="{y}" r="{r}" fill="{color}"/>'
        for i in range(n)
    )


# left: causal baseline
LX0, LX1 = 110, 1100
parts.append(box(40, 620, 1130, 600, fill=RED_BG, stroke=RED, sw=2, rx=24))
parts.append(text(605, 672, "Causal noise (baseline)", 30, fill=RED, bold=True))
parts.append(dots_row(LX0, LX1, 748, 25, RED))
parts.append(f'<line x1="605" y1="714" x2="605" y2="812" stroke="{INK}" stroke-width="2"/>')
parts.append(text(605, 708, "now", 24, fill=INK))
parts.append(arrow(LX0, 790, 603, 790, color=RED))
parts.append(text(355, 818, "past only", 24, fill=RED, italic=True))
parts.append(polyline(trace(target_fn, LX0, LX1, 975, 95), "#AEB6BF", 4, dash="14 10"))
parts.append(polyline(trace(jitter_fn, LX0, LX1, 975, 95), RED, 6))
parts.append(
    text(605, 1168, "jittery & muted — spectral obstruction", 27, fill=RED, bold=True)
)

# right: ours
RX0, RX1 = 1300, 2290
parts.append(box(1230, 620, 1130, 600, fill=TEAL_BG, stroke=TEAL, sw=2, rx=24))
parts.append(text(1795, 672, "Acausal noise shaping (ours)", 30, fill=TEAL, bold=True))
parts.append(dots_row(RX0, RX1, 748, 25, TEAL))
parts.append(f'<line x1="1795" y1="714" x2="1795" y2="812" stroke="{INK}" stroke-width="2"/>')
parts.append(text(1795, 708, "now", 24, fill=INK))
parts.append(dbl_arrow(RX0, 790, RX1, TEAL))
parts.append(text(1795, 818, "past + future (synthetic — free)", 24, fill=TEAL, italic=True))
parts.append(polyline(trace(target_fn, RX0, RX1, 975, 95), "#AEB6BF", 4, dash="14 10"))
parts.append(polyline(trace(smooth_fn, RX0, RX1, 975, 95), TEAL, 6))
parts.append(text(1795, 1168, "smooth & expressive", 27, fill=TEAL, bold=True))

# footer
parts.append(
    text(
        W / 2,
        1272,
        "Bottom traces are illustrative schematics, not measured data  ·  dashed gray = target expression",
        25,
        fill=LIGHT,
    )
)
parts.append(
    text(
        W / 2,
        1312,
        "Top: streaming pipeline — every frame emitted from past audio + shaped noise in one forward pass.",
        25,
        fill=LIGHT,
    )
)

parts.append("</svg>")
svg = "\n".join(parts)
open("/Users/wzielonka/Projects/overleaf-6a551ed6/figures/teaser.svg", "w").write(svg)
print("wrote teaser.svg", len(svg), "bytes")

